KLEESPECTRE: Detecting Information Leakage through Speculative Cache Attacks via Symbolic Execution

Spectre attacks disclosed in early 2018 expose data leakage scenarios via cache side channels. Specifically, speculatively executed paths due to branch mis-prediction may bring secret data into the cache which are then exposed via cache side channels even after the speculative execution is squashed. Symbolic execution is a well-known test generation method to cover program paths at the level of the application software. In this paper, we extend symbolic execution with modelingof cache and speculative execution. Our tool KLEESPECTRE, built on top of the KLEE symbolic execution engine, can thus provide a testing engine to check for the data leakage through cache side-channel as shown via Spectre attacks. Our symbolic cache model can verify whether the sensitive data leakage due to speculative execution can be observed by an attacker at a given program point. Our experiments show that KLEESPECTREcan effectively detect data leakage along speculatively executed paths and our cache model can further make the leakage detection much more precise.

==> code/example2.c <==
char M[16];
char N[256*64];
long foo(int x) {
  long y, t;  
  if (x >= 0) {
    if (x < 16) {
      t = a1[x];
      y = a2[t] 
      return y;
    }   
    y = x + 8;
    return y;
  }   
  x = x - 3;
  y = 2 * x;
  return y;

